Query-OPT: Optimizing Inference of Large Language Models via Multi-Query Instructions in Meeting Summarization

This work focuses on the task of query-based meeting summarization in which the summary of a context (meeting transcript) is generated in response to a specific query. When using Large Language Models (LLMs) for this task, usually a new call to the LLM inference endpoint/API is triggered for each new query, even if the context stays the same. However, repeated calls to the LLM inference endpoints would significantly increase the costs of using them in production, making LLMs impractical for many real-world use cases. To address this problem, in this paper, we investigate whether combining the queries for the same input context in a single prompt to minimize repeated calls can be successfully used in meeting summarization. In this regard, we conduct extensive experiments by comparing the performance of various popular LLMs: GPT-4, Gemini, Claude-3, LLaMA-2, Mistral, Phi-3, and Qwen-2 in single-query and multi-query settings. We observe that 100% reliability in generating the response in the expected format is usually limited to certain closed-source LLMs, with most open-source LLMs lagging behind (except a few 7B parameters LLMs like Mistral and Phi-3). We conclude that multi-query prompting could be useful to significantly optimize the inference costs in meeting summarization.

==> draw_figure.py <==
import matplotlib
matplotlib.use('Agg')  # Use Agg backend for compatibility
import matplotlib.pyplot as plt
import numpy as np
import matplotlib.colors as mcolors
# Data
models = ["GPT-4o", 'GPT-4-0125-Preview', "Gemini-1.5-Pro", "Gemini-1.5-Flash", "Claude-3-Opus", "Claude-3.5-Sonnet",
          "Mistral-7B-Instruct-v0.3", "Mixtral-8x7B-Instruct-v0.1", "Claude-3-Haiku",
          "Qwen2-7B-Instruct", "Phi-3-Small-7B-128k-Instruct", "Phi-3-Mini-3.8B-128k-instruct",
          "GPT-4-Turbo", "LLaMA-2-7B-32K-Instruct"] # ,
performance = [100, 100, 100, 100, 100, 100, 94.3, 88.6, 80.0, 68.6, 51.4, 51.4, 42.9, 0.0] # , 0.0

# Assign different colors

colors = ['#1f77b4',  '#7FB3D5', '#138D75','#1ABC9C', '#CD5C5C', '#E9967A',
          '#BB8FCE', '#D7BDE2', '#F08080', '#FAD7A0',
          '#98df8a', '#ABEBC6', '#7FB3D5']

#colors = list(mcolors.LinearSegmentedColormap.from_list("green_shades", ["#98fb98", "#006400"], N=len(models))(range(len(models))))
# Create bar chart
plt.figure(figsize=(8, 4.5))
bars = plt.barh(models, performance, color=colors)
plt.barh(models, performance, color=colors)
plt.xlabel('Accuracy (%)', fontweight='bold', fontsize=16)
# plt.title('Format Following Capability', fontweight='bold', fontsize=16)
plt.gca().invert_yaxis()

# Bold and increase the tick labels font size
plt.xticks(np.arange(0, 101, 20), fontweight='bold', fontsize=14)
plt.yticks(fontweight='bold', fontsize=14)

plt.xlim(0, 100)

# Bold the axis labels (already bolded by plt.xlabel and plt.ylabel)
plt.gca().xaxis.label.set_fontweight('bold')
plt.gca().yaxis.label.set_fontweight('bold')

'''
for index, bar in enumerate(bars):
    width = bar.get_width()
    if index == len(bars) - 1:
        plt.text(width + 4, bar.get_y() + bar.get_height() / 2,
                 f'{width:.1f}%', ha='center', va='center', fontweight='bold', fontsize=12)
    else:
        plt.text(width - 4, bar.get_y() + bar.get_height() / 2,
                 f'{width:.1f}%', ha='center', va='center', fontweight='bold', fontsize=12)
'''

plt.tight_layout()
plt.show()
plt.savefig('format_following_response.png')
